Splitting models for multivariate count data

Considering discrete models, the univariate framework has been studied in depth compared to the multivariate one. This paper first proposes two criteria to define a sensu stricto multivariate discrete distribution. It then introduces the class of splitting distributions that encompasses all usual multivariate discrete distributions (multinomial, negative multinomial, multivariate hypergeometric, multivariate neg- ative hypergeometric, etc . . . ) and contains several new. Many advantages derive from the compound aspect of split- ting distributions. It simplifies the study of their characteris- tics, inferences, interpretations and extensions to regression models. Moreover, splitting models can be estimated only by combining existing methods, as illustrated on three datasets with reproducible studies.

==> support.py <==
import matplotlib
matplotlib.rcParams.update({
    "text.usetex": True,    # use inline math for ticks
    "pgf.rcfonts": False,   # don't setup fonts from rc parameters
})


from matplotlib import pyplot
import itertools

inf, sup = 5, 10

figsize = (2, 2)
markersize = 10.

def plot_support(axes, delta=0, scatter=True, alpha=1., color='black'):

    N = [(i, j) for i, j in itertools.product(range(0, sup + 1 + delta), range(0, sup + 1 + delta)) if inf + delta <= i + j <= sup + delta]
    axes.grid('on', linestyle=':')
    # if marker == 'o':
    # if not scatter:
    #     linestyle = '--'
    # else:
    #     linestyle='-'
    # axes.plot([0, 0], [inf + delta, sup + delta], linestyle, alpha=alpha, color=color)
    # axes.plot([inf + delta, sup + delta], [0, 0], linestyle, alpha=alpha, color=color)
    # axes.plot([0, inf + delta], [inf + delta, 0], linestyle, alpha=alpha, color=color)
    # axes.plot([0, sup + delta], [sup + delta, 0], linestyle, alpha=alpha, color=color)
    # if scatter:
    axes.scatter(*zip(*N), s=markersize, c=color, marker='o', edgecolor='k', zorder=100)
    axes.set_xticks(range(0, sup + 2))
    inf_label = r'a' # r'\inf\left(\mathcal{S}\right)'
    if not delta == 0:
        inf_label += ' + \delta'
    inf_label = '$' + inf_label + '$'
    sup_label = r'b'
    if not delta == 0:
        sup_label += ' + \delta'
    sup_label = '$' + sup_label + '$'
    return inf_label, sup_label


fig = pyplot.figure(figsize = figsize)
axes = fig.add_subplot(1, 1, 1, frameon=False)
inf_label, sup_label = plot_support(axes, 0)
# inf_label, sup_label = plot_support(axes, 0, scatter=False)
axes.set_xticks(range(0, sup + 2))
axes.set_yticks(range(0, sup + 2))
labels = []
for label in range(0, sup + 2):
    if label == inf:
        labels.append(inf_label)
    elif label == sup:
        labels.append(sup_label)
    else:
        labels.append('')
axes.set_xticklabels(labels)
axes.set_yticklabels(['' for tick in axes.get_yticks()])
axes.set_xlim([-0.5, sup + 3.5])
axes.set_ylim([-0.5, sup + 3.5])
pyplot.tight_layout()
fig.savefig('support_null.pgf')

fig = pyplot.figure(figsize = figsize)
axes = fig.add_subplot(1, 1, 1, frameon=False)
delta = -3
inf_label, sup_label = plot_support(axes, 0, scatter=False, color='#e6e6e6')
inf_label_delta, sup_label_delta = plot_support(axes, delta)
axes.set_xticks(range(0, max(sup + 2, sup + 2 + delta)))
axes.set_yticks(range(0, max(sup + 2, sup + 2 + delta)))
labels = []
for label in range(0, max(sup + 2, sup + 2 + delta)):
    # if label == inf:
    #     labels.append(inf_label)
    if label == inf + delta:
        labels.append(inf_label_delta)
    # elif label == sup:
    #     labels.append(sup_label)
    elif label == sup + delta:
        labels.append(sup_label_delta)
    else:
        labels.append('')
axes.set_xticklabels(labels)
axes.set_yticklabels(['' for tick in axes.get_yticks()])
axes.set_xlim([-0.5, sup + 3.5])
axes.set_ylim([-0.5, sup + 3.5])
pyplot.tight_layout()
fig.savefig('support_neg.pgf')

fig = pyplot.figure(figsize = figsize)
axes = fig.add_subplot(1, 1, 1, frameon=False)
delta = 3
inf_label, sup_label = plot_support(axes, 0, scatter=False, color='#e6e6e6')
inf_label_delta, sup_label_delta = plot_support(axes, delta)
axes.set_xticks(range(0, max(sup + 2, sup + 2 + delta)))
axes.set_yticks(range(0, max(sup + 2, sup + 2 + delta)))
labels = []
for label in range(0, max(sup + 2, sup + 2 + delta)):
    # if label == inf:
    #     labels.append(inf_label)
    if label == inf + delta:
        labels.append(inf_label_delta)
    # elif label == sup:
    #     labels.append(sup_label)
    elif label == sup + delta:
        labels.append(sup_label_delta)
    else:
        labels.append('')
axes.set_xticklabels(labels)
axes.set_yticklabels(['' for tick in axes.get_yticks()])
axes.set_xlim([-0.5, sup + 3.5])
axes.set_ylim([-0.5, sup + 3.5])
pyplot.tight_layout()
fig.savefig('support_pos.pgf')

pyplot.show()
